RBF-FD analysis of 2D time-domain acoustic wave propagation in heterogeneous media

Radial Basis Function-generated Finite Differences (RBF-FD) is a popular variant of local strong-form meshless methods that do not require a predefined connection between the nodes, making it easier to adapt node-distribution to the problem under consideration. This paper investigates an RBF-FD solution of time-domain acoustic wave propagation in the context of seismic modeling in the Earth's subsurface. Through a number of numerical tests, ranging from homogeneous to highly-heterogeneous velocity models including non-smooth irregular topography, we demonstrate that the present approach can be further generalized to solve large-scale seismic modeling and full waveform inversion problems in arbitrarily complex models enabling more robust interpretations of geophysical observations

==> Figures/case2/plot_vel.m <==
hi = 6000;
lo = 3000;

z = 0:0.01:500;
v = z;
v(z < 75) = lo;
v(z >= 75) = hi;

close all

f1 = setfig('b1', [400 300]);
set(gca, 'YDir','reverse')
xlabel('$v(\vec{r})$ [m/s]')
ylabel('$z$ [m]')
plot(v, z, 'k-');
yticks(50:20:150);
ylim([50, 150])
xlim([0 7500])
title('Velocity profile')

exportf(f1, 'vel_line.pdf')
